Thermal Transport in 2D Nematic Superconductors

We study the thermal transport in a two-dimensional system with coexisting superconducting (SC) and nematic orders. We analyze the nature of the coexistence phase in a tight-binding square lattice where the nematic state is modelled as a $d$-wave Pomeranchuk type instability and the feedback of the symmetry breaking nematic state on the SC order is accounted for by mixing of the $s$, $d$ paring interaction. The electronic thermal conductivity is computed within the framework of Boltzmann kinetic theory where the impurity scattering collision is treated in the both the Born and Unitary limits. We present qualitative, analytical, and numerical results that show that the heat transport properties of SC states emerging from a nematic background are quite distinct and depend on the degree of anisotropy of the SC gap induced by nematicity. We describe the influence of the Fermi surface topology, the van Hove singularities, and the presence or absence of zero energy excitations in the coexistence phase on the the low temperature behaviour of the thermal conductivity. Our main conclusion is that the interplay of nematic and SC orders has visible signatures in the thermal transport which can be used to infer SC gap structure in the coexistence phase.

==> nematicDistortionPlot.py <==
from matplotlib import pyplot as plt
from matplotlib import rc
from scipy.optimize import fsolve
from scipy.interpolate import interp1d
import numpy as np

def dispersionTB(mu,k_x,k_y,a,t1,t2):
	return -mu - 2.*t1*(np.cos(k_x*a)+np.cos(k_y*a)) - 4.*t2*np.cos(k_x*a)*np.cos(k_y*a)

def PhiFunc(kx,ky):
	return np.cos(kx) - np.cos(ky)

def deltaFunc_SCNem(kx,ky,r):
	return (1. + r*(np.cos(kx) - np.cos(ky)))/np.sqrt(1. + (r**2.))

def PhiDistortion(N_theta,mu,Phi_list):
	theta_k = np.linspace(0.,2.*np.pi,N_theta)
	for Phi in Phi_list:
		kr = np.sqrt(mu - np.sqrt(2.)*Phi*np.cos(2.*theta_k))
		kx = kr*np.cos(theta_k)
		ky = kr*np.sin(theta_k)
		if Phi == 0:
			plt.plot(kx/np.pi,ky/np.pi,label = r'$\Phi/T_n = ' + str(Phi) + r'$', lw = 2)
		else:
			plt.plot(kx/np.pi,ky/np.pi,label = r'$\Phi/T_n = ' + str(Phi) + r'$',ls = '--', lw = 2)
	plt.xlim([-4.1/np.pi,4.1/np.pi])
	plt.ylim([-4.1/np.pi,4.1/np.pi])
	plt.xlabel(r'$k_{x}$ (units of $\pi/a$)', fontsize = 14)
	plt.ylabel(r'$k_{y}$ (units of $\pi/a$)', fontsize = 14)
	plt.legend(fontsize = 14,loc = 'upper right')
	plt.show()

#PhiDistortion(1000,np.pi**2.,[0,1,2,3])
#PhiDistortion(100000,3.2189,[0.,2.7187])
#PhiDistortion(1000,np.pi**2.,[0.,.787*np.pi**2.])

def PhiDistortionTB(N_theta,mu,t1,t2,Phi_list,T_list,colorList):
	theta_k = np.linspace(0.,2.*np.pi,N_theta)
	kF = np.zeros(theta_k.shape)
	kx = np.zeros(theta_k.shape)
	ky = np.zeros(theta_k.shape)
	for j in range(0,len(Phi_list)):
		for i in range(0,N_theta):
			Phi = Phi_list[j]
			kF[i] = fsolve(lambda k: (dispersionTB(mu,k*np.cos(theta_k[i]),k*np.sin(theta_k[i]),1.,t1,t2) + Phi*PhiFunc(k*np.cos(theta_k[i]),k*np.sin(theta_k[i])))**2.,2.)
			kx[i] = kF[i]*np.cos(theta_k[i])
			ky[i] = kF[i]*np.sin(theta_k[i])
			
			xi = dispersionTB(mu,kx[i],ky[i],1.,t1,t2) + Phi*PhiFunc(kx[i],ky[i])
			if np.abs(xi) > 1e-6:
				if np.abs(kx[i]) > np.abs(ky[i]):
					kx[i] = np.sign(kx[i])*10
				else:
					ky[i] = np.sign(ky[i])*10
		if Phi == 0.:
			plt.plot(kx,ky,label = r'$\Phi = ' + str(Phi) + r'T_N$', lw = 2,c = colorList[j])
		else:
			#plt.plot(kx,ky,label = r'$\Phi = ' + str(Phi) + r'T_N$', lw = 2, ls = '--',c = colorList[j])
			plt.plot(kx,ky,label = r'Deformed FS at $T = 0$', lw = 2, ls = '--',c = colorList[j])
	plt.xlim([-np.pi,np.pi])
	plt.ylim([-np.pi,np.pi])
	#plt.xlabel(r'$k_x$ (units of $1/a$)',fontsize = 14)
	plt.ylabel(r'$k_y$',fontsize = 14)
	#plt.legend(fontsize = 14,loc = 'upper right')
	#plt.show()


plt.figure(figsize=(6,24))
plt.subplot(2,1,1)
plt.title(r'Nematic Distortion of Closed FS',fontsize = 14)
PhiDistortionTB(1000,-.8*6.,6.,-6./6.,[0,.4,1.34],[1.,.97,0],['black','magenta','limegreen'])
plt.scatter([0,0,np.pi,-np.pi],[np.pi,-np.pi,0,0],c = 'blue',s = 90)
#kx_plus,kx_minus,ky_plus,ky_minus = nodeLocations(10000,-4.8,6.,-1.,1.34)
#plt.plot(kx_plus,ky_plus,lw = 2,c = 'blue',label = r'Node locations for $r_c^+ < r < 1.$')
#plt.plot(kx_plus,-ky_plus,lw = 2,c = 'blue')
#plt.plot(-kx_plus,ky_plus,lw = 2,c = 'blue')
#plt.plot(-kx_plus,-ky_plus,lw = 2,c = 'blue')
#plt.plot(kx_minus,ky_minus,lw = 2,c = 'red',label = r'Node locations for $-1 < r < r_c^-$')
#plt.plot(kx_minus,-ky_minus,lw = 2,c = 'red')
#plt.plot(-kx_minus,ky_minus,lw = 2,c = 'red')
#plt.plot(-kx_minus,-ky_minus,lw = 2,c = 'red')
plt.legend(loc = 'upper right')
plt.text(-3,-3,'(a)',fontsize = 14)
plt.subplot(2,1,2)
plt.title(r'Nematic Distortion of Open FS',fontsize = 14)
PhiDistortionTB(1000,-.6*6.,6.,-6/6.,[0,.2,1.23],[1.,.99,0],['black','magenta','limegreen'])
plt.xlabel(r'$k_x$',fontsize = 14)
plt.scatter([0,0,np.pi,-np.pi],[np.pi,-np.pi,0,0],c = 'blue',s = 90)
#kx_plus,kx_minus,ky_plus,ky_minus = nodeLocations(10000,-3.6,6.,-1.,1.23)
#plt.plot(kx_plus,ky_plus,lw = 2,c = 'blue',label = r'Node locations for $r_c^+ < r < 1.$')
#plt.plot(kx_plus,-ky_plus,lw = 2,c = 'blue')
#plt.plot(-kx_plus,ky_plus,lw = 2,c = 'blue')
#plt.plot(-kx_plus,-ky_plus,lw = 2,c = 'blue')
#plt.plot(kx_minus,ky_minus,lw = 2,c = 'red',label = r'Node locations for $-1 < r < r_c^-$')
#plt.plot(kx_minus,-ky_minus,lw = 2,c = 'red')
#plt.plot(-kx_minus,ky_minus,lw = 2,c = 'red')
#plt.plot(-kx_minus,-ky_minus,lw = 2,c = 'red')
plt.legend(loc = 'upper right')
plt.text(-3,-3,'(b)',fontsize = 14)
plt.show()

def nodeLocations(N_r,mu,t1,t2,Phi):
	#rc('text', usetex = True)
	#plt.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
	r = np.linspace(-1.,1.,N_r)
	kx_plus = np.arccos((-t2-r*t1+np.sqrt(t2**2.+(r*t1)**2.-r*t2*Phi-r*r*t2*mu))/(2*r*t2))
	kx_minus = np.arccos((-t2-r*t1-np.sqrt(t2**2.+(r*t1)**2.-r*t2*Phi-r*r*t2*mu))/(2*r*t2))
	ky_plus = np.arccos(-(mu+2.*t1*np.cos(kx_plus)-Phi*np.cos(kx_plus))/(2.*t1+4.*t2*np.cos(kx_plus)+Phi))
	ky_minus = np.arccos(-(mu+2.*t1*np.cos(kx_minus)-Phi*np.cos(kx_minus))/(2.*t1+4.*t2*np.cos(kx_minus)+Phi))
	#plt.plot(r,kx_plus,c = 'blue',lw = 2,label = r'$\cos^{-1}(\frac{-t_2-rt_1+\sqrt{t_2^2+r^2t_1^2-rt_2\Phi-r^2t_2\mu}}{2rt_2})$')
	#plt.plot(r,kx_minus,c = 'red',lw = 2,label = r'$\cos^{-1}(\frac{-t_2-rt_1-\sqrt{t_2^2+r^2t_1^2-rt_2\Phi-r^2t_2\mu}}{2rt_2})$')
	
	#"""
	plt.figure(figsize=(6,24))
	plt.subplot(2,1,1)
	plt.plot(r,kx_plus,c = 'deepskyblue',lw = 2,label = r'$k_x^+$')
	plt.plot(r,kx_minus,c = 'darkorange',lw = 2,label = r'$k_x^-$')
	plt.xlabel(r'$r$ (unitless)',fontsize = 14)
	plt.ylabel(r'$k_x^\pm$',fontsize = 14)
	plt.xlim([-1,1])
	plt.ylim([0.,np.pi])
	plt.text(-.96,.06,'(a)',fontsize = 14)
	plt.legend(loc = 'upper left')
	plt.subplot(2,1,2)
	PhiDistortionTB(1000,-.8*6.,6.,-6./6.,[1.34],[0],['black'])
	plt.scatter(kx_plus,ky_plus,c = 'deepskyblue')
	plt.scatter(kx_plus,-ky_plus,c = 'deepskyblue')
	plt.scatter(-kx_plus,ky_plus,c = 'deepskyblue')
	plt.scatter(-kx_plus,-ky_plus,c = 'deepskyblue')
	plt.scatter(kx_minus,ky_minus,c = 'darkorange')
	plt.scatter(kx_minus,-ky_minus,c = 'darkorange')
	plt.scatter(-kx_minus,ky_minus,c = 'darkorange')
	plt.scatter(-kx_minus,-ky_minus,c = 'darkorange')
	plt.legend(loc = 'upper left')
	plt.xlabel(r'$k_x$',fontsize = 14)
	plt.text(-3,-3,'(b)',fontsize = 14)
	plt.show()
	#"""
	return kx_plus,kx_minus,ky_plus,ky_minus
	
nodeLocations(10000,-4.8,6.,-1.,1.34)


"""
plt.figure(figsize=(6,24))
plt.subplot(2,1,1)
plt.title(r'Nematic Distortion of Closed FS',fontsize = 14)
PhiDistortionTB(1000,-.8*6.,6.,-6./6.,[0,.35,1.34],[1.,.97,0])
plt.subplot(2,1,2)
plt.title(r'Nematic Distortion of Open FS',fontsize = 14)
PhiDistortionTB(1000,-.6*6.,6.,-6/6.,[0,.3,1.23],[1.,.97,0])
plt.xlabel(r'$k_x$',fontsize = 14)
plt.show()
"""

def deltaPlotPhiDistortion(N_theta,mu,Phi,delta,r):
	theta_k = np.linspace(0.,2.*np.pi,N_theta)
	kr = np.sqrt(mu - np.sqrt(2.)*Phi*np.cos(2.*theta_k))
	kx = kr*np.cos(theta_k)
	ky = kr*np.sin(theta_k)
	
	kr_delta = kr + delta*(1. + r*np.cos(2.*theta_k))/np.sqrt(1.+.5*r*r)
	kx_delta = kr_delta*np.cos(theta_k)
	ky_delta = kr_delta*np.sin(theta_k)
	
	#plt.figure(figsize=(32,24))
	#plt.subplot(1,2,1)
	#plt.title(r'$\Phi$-$\Delta$ Competition ($r = 0.6$)')
	plt.plot(kx/np.pi,ky/np.pi,label = 'pure nematicity FS',c = 'black', lw = 2)
	plt.plot(kx_delta/np.pi,ky_delta/np.pi,label = r'$\Delta \mathcal{Y}_{\hat{k}}$, $r = 0.6$',c = 'blue', ls = '--', lw = 2)

	kr_delta = kr + delta*(1. - r*np.cos(2.*theta_k))/np.sqrt(1.+.5*r*r)
	kx_delta = kr_delta*np.cos(theta_k)
	ky_delta = kr_delta*np.sin(theta_k)

	plt.plot(kx_delta/np.pi,ky_delta/np.pi,label = r'$\Delta \mathcal{Y}_{\hat{k}}$, $r = -0.6$',c = 'red', ls = '--', lw = 2)

	#plt.xlim([-4.2/np.pi,4.2/np.pi])
	#plt.ylim([-4.2/np.pi,4.2/np.pi])
	#plt.xlabel(r'$k_{x}$ (units of $\pi/a$)')
	#plt.ylabel(r'$k_{y}$ (units of $\pi/a$)')
	#plt.subplot(1,2,2)
	#plt.title(r'$\Phi$-$\Delta$ Cooperation ($r = -0.6$)')
	#plt.plot(kx/np.pi,ky/np.pi,label = 'pure nematicity FS',c = 'blue')
	#plt.plot(kx_delta/np.pi,ky_delta/np.pi,label = r'$\Delta \mathcal{Y}_{\hat{k}}$',c = 'red', ls = '--')
	plt.xlim([-5/np.pi,5/np.pi])
	plt.ylim([-5/np.pi,5/np.pi])
	plt.xlabel(r'$k_{x}$ (units of $\pi/a$)', fontsize = 14)
	plt.ylabel(r'$k_{y}$ (units of $\pi/a$)', fontsize = 14)

	plt.legend(fontsize = 14,loc = 'upper right')
	plt.show()

#deltaPlotPhiDistortion(1000,np.pi**2.,3,.4,.6)

def deltaPlotPhiDistortionTB(N_theta,mu,t1,t2,Phi,delta,r):
	theta_k = np.linspace(0.,2.*np.pi,N_theta)
	kF = np.zeros(theta_k.shape)
	kx = np.zeros(theta_k.shape)
	ky = np.zeros(theta_k.shape)
	for i in range(0,N_theta):
		kF[i] = fsolve(lambda k: (dispersionTB(mu,k*np.cos(theta_k[i]),k*np.sin(theta_k[i]),1.,t1,t2) + Phi*PhiFunc(k*np.cos(theta_k[i]),k*np.sin(theta_k[i])))**2.,2.)
		kx[i] = kF[i]*np.cos(theta_k[i])
		ky[i] = kF[i]*np.sin(theta_k[i])

		xi = dispersionTB(mu,kx[i],ky[i],1.,t1,t2) + Phi*PhiFunc(kx[i],ky[i])
		if np.abs(xi) > 1e-6:
			if np.abs(kx[i]) > np.abs(ky[i]):
				kx[i] = np.sign(kx[i])*10
			else:
				ky[i] = np.sign(ky[i])*10
	kF = np.sqrt(kx**2. + ky**2.)
	
	kr_delta = kF + delta*deltaFunc_SCNem(kx,ky,r)
	kx_delta = kr_delta*np.cos(theta_k)
	ky_delta = kr_delta*np.sin(theta_k)
	
	ky_delta_plus_interp_func = interp1d(kx_delta[ky_delta > 0.],ky_delta[ky_delta > 0.])
	ky_delta_minus_interp_func = interp1d(kx_delta[ky_delta < 0.],ky_delta[ky_delta < 0.])
	
	ky_delta_plus = np.zeros(kx[ky > 0].shape)
	ky_delta_minus = np.zeros(kx[ky < 0].shape)
	ky_delta_plus[np.abs(kx[ky > 0]) < 7] = ky_delta_plus_interp_func(kx[ky > 0][np.abs(kx[ky > 0]) < 7])
	ky_delta_minus[np.abs(kx[ky < 0]) < 7] = ky_delta_minus_interp_func(kx[ky < 0][np.abs(kx[ky < 0]) < 7])
	#ky_delta_plus[np.abs(kx[ky > 0]) > 7] = ky[np.abs(kx[ky > 0]) > 7]
	#ky_delta_minus[np.abs(kx[ky < 0]) > 7] = ky[np.abs(kx[ky < 0]) > 7]
	
	plt.figure(figsize=(6,24))
	plt.subplot(2,1,1)
	#plt.title(r'$\Delta \mathcal{Y}_{{\bf k}}(r = 0.6)$ along Nematically Distorted FS',fontsize = 14)
	plt.plot(kx_delta,ky_delta,label = r'$\Delta_{{\bf k}}(r = 0.6)$',c = 'deepskyblue', lw = 2)
	plt.fill_between(kx[ky > 0.],ky_delta_plus,ky[ky > 0.],color = 'deepskyblue')
	plt.fill_between(kx[ky < 0.],ky_delta_minus,ky[ky < 0.],color = 'deepskyblue')
	
	plt.plot(kx,ky,label = r'Deformed FS',c = 'black', lw = 2)

	plt.xlim([-np.pi,np.pi])
	plt.ylim([-np.pi,np.pi])
	#plt.xlabel(r'$k_x$ (units of $1/a$)',fontsize = 14)
	plt.ylabel(r'$k_y$',fontsize = 14)
	plt.text(-3,-3,'(a)',fontsize = 14)
	plt.legend(loc = 'upper right')
	
	kr_delta = kF + delta*deltaFunc_SCNem(kx,ky,-r)
	kx_delta = kr_delta*np.cos(theta_k)
	ky_delta = kr_delta*np.sin(theta_k)

	ky_delta_plus_interp_func = interp1d(kx_delta[ky_delta > 0.],ky_delta[ky_delta > 0.])
	ky_delta_minus_interp_func = interp1d(kx_delta[ky_delta < 0.],ky_delta[ky_delta < 0.])
	
	ky_delta_plus = np.zeros(kx[ky > 0].shape)
	ky_delta_minus = np.zeros(kx[ky < 0].shape)
	ky_delta_plus[np.abs(kx[ky > 0]) < 7] = ky_delta_plus_interp_func(kx[ky > 0][np.abs(kx[ky > 0]) < 7])
	ky_delta_minus[np.abs(kx[ky < 0]) < 7] = ky_delta_minus_interp_func(kx[ky < 0][np.abs(kx[ky < 0]) < 7])
	#ky_delta_plus[np.abs(kx[ky > 0]) > 7] = ky[np.abs(kx[ky > 0]) > 7]
	#ky_delta_minus[np.abs(kx[ky < 0]) > 7] = ky[np.abs(kx[ky < 0]) > 7]
	
	plt.subplot(2,1,2)
	#plt.title(r'$\Delta \mathcal{Y}_{{\bf k}}(r = -0.6)$ along Nematically Distorted FS',fontsize = 14)
	plt.plot(kx_delta,ky_delta,label = r'$\Delta_{{\bf k}}(r = -0.6)$',c = 'darkorange', lw = 2)
	plt.fill_between(kx[ky > 0.],ky[ky > 0.],ky_delta_plus,color = 'darkorange')
	plt.fill_between(kx[ky < 0.],ky[ky < 0.],ky_delta_minus,color = 'darkorange')
	
	plt.plot(kx,ky,label = r'Deformed FS',c = 'black', lw = 2)

	plt.xlim([-np.pi,np.pi])
	plt.ylim([-np.pi,np.pi])
	plt.xlabel(r'$k_x$',fontsize = 14)
	plt.ylabel(r'$k_y$',fontsize = 14)
	plt.text(-3,-3,'(b)',fontsize = 14)
	plt.legend(loc = 'upper right')
	plt.show()

deltaPlotPhiDistortionTB(1000,-.8*6.,6.,-6./6.,1.34,0.2,0.6)
#deltaPlotPhiDistortionTB(1000,-.6*6.,6.,-6./6.,1.23,0.2,0.6)

def nematicYkPlot(N_kx,mu,t1,t2,Phi,rList,rLabelList,colorList,lsList):
	kx = np.linspace(0.,np.pi,N_kx)
	ky = np.arccos(-(mu+2.*t1*np.cos(kx)-Phi*np.cos(kx))/(2.*t1+4.*t2*np.cos(kx)+Phi))
	
	for i in range(0,len(rList)):
		Yk = deltaFunc_SCNem(kx,ky,rList[i])
		
		plt.plot(kx,np.abs(Yk),c = colorList[i],label = r'$E_{{\bf k}}/\Delta(r = ' + rLabelList[i] + r')$',lw = 2, ls = lsList[i])

	plt.title(r'$E_{{\bf k}}/\Delta$ along Nematic FS',fontsize = 14)
	plt.xlabel(r'$k_x$ (units of $1/a$)', fontsize = 14)
	#plt.ylabel(r'$\mathcal{Y}_{{\bf k}}$ (unitless)', fontsize = 14)
	plt.ylabel(r'$E_{{\bf k}}/\Delta$ (unitless)', fontsize = 14)
	plt.xlim([0.,np.pi])
	plt.ylim([0.,2.5])
	plt.legend()
	plt.show()

#nematicYkPlot(1000,-4.8,6.,-1.,1.34,[0.2,-0.2,0.45,-0.55,0.6,-0.7],['0.2','-0.2','0.45','-0.55','0.6','-0.7'],['black','black','blue','blue','red','red'],['solid','--','solid','--','solid','--'])



